Look before you sweep: Visibility-aware motion planning

This paper addresses the problem of planning for a robot with a directional obstacle-detection sensor that must move through a cluttered environment. The planning objective is to remain safe by finding a path for the complete robot, including sensor, that guarantees that the robot will not move into any part of the workspace before it has been seen by the sensor. Although a great deal of work has addressed a version of this problem in which the "field of view" of the sensor is a sphere around the robot, there is very little work addressing robots with a narrow or occluded field of view. We give a formal definition of the problem, several solution methods with different computational trade-offs, and experimental results in illustrative domains.

==> figs/level_arbitrary_n/script.sh <==
inkscape -D -z --file=drawing.svg --export-pdf=drawing.pdf --export-latex


==> figs/move_path_swept_infeasible/script.sh <==
inkscape -D -z --file=drawing.svg --export-pdf=drawing.pdf --export-latex


==> figs/two-hallway-subgoals/script.sh <==
inkscape -D -z --file=drawing.svg --export-pdf=drawing.pdf --export-latex


==> figs/vis-region-types/script.sh <==
inkscape -D -z --file=drawing.svg --export-pdf=drawing.pdf --export-latex

